Search for gamma-ray-emitting active galactic nuclei in the Fermi-LAT unassociated sample using machine learning

The second Fermi-LAT source catalog (2FGL) is the deepest all-sky survey available in the gamma-ray band. It contains 1873 sources, of which 576 remain unassociated. Machine-learning algorithms can be trained on the gamma-ray properties of known active galactic nuclei (AGN) to find objects with AGN-like properties in the unassociated sample. This analysis finds 231 high-confidence AGN candidates, with increased robustness provided by intersecting two complementary algorithms. A method to estimate the performance of the classification algorithm is also presented, that takes into account the differences between associated and unassociated gamma-ray sources. Follow-up observations targeting AGN candidates, or studies of multiwavelength archival data, will reduce the number of unassociated gamma-ray sources and contribute to a more complete characterization of the population of gamma-ray emitting AGN.

==> anc/table3_rev.dat <==
# Table 3: List of high confidence AGN candidates
# 2FGL name     R.A.    decl.   L_RF    L_NN	(1)	(2)
#               (deg)   (deg)
#
#(1) Class predicted by Mirabal et al. 2012; A:AGN, -:Uncertain
#(2) Counterparts; a: infrared counterpart in Massaro et al. 2013b
#                  b: X-ray counterpart in Paggi et al. 2013
#                  c: AGN candidate in Acero et al. 2013
#
J0004.2+2208	1.056	22.137	0.98	0.97	A	
J0014.3-0509	3.581	-5.153	1	1	A	
J0031.0+0724	7.775	7.414	0.99	1	A	b	
J0032.7-5521	8.179	-55.356	1	1	A	
J0048.8-6347	12.218	-63.796	0.9	0.92	A	b	
J0102.2+0943	15.553	9.726	1	1	A	b	
J0103.8+1324	15.953	13.401	0.96	1	A	b	
J0116.6-6153	19.175	-61.887	1	1	A	ab	
J0133.4-4408	23.364	-44.142	0.99	1	A	ab	
J0143.6-5844	25.917	-58.745	0.98	1	A	abc
J0158.4+0107	29.606	1.125	0.91	1	A	a	
J0158.6+8558	29.671	85.967	0.98	1	A	a	
J0200.4-4105	30.105	-41.096	1	1	A	b	
J0221.2+2516	35.321	25.271	0.98	1	A	b	
J0222.7+6820	35.699	68.345	0.97	1	 			
J0226.1+0943	36.542	9.719	0.92	1	A	b	
J0227.2+6029c	36.815	60.487	0.93	1	 		
J0227.7+2249	36.95	22.825	0.99	1	A	ab	
J0233.9+6238c	38.475	62.635	0.98	1	 	a	
J0237.9+5238	39.497	52.638	0.93	0.99	 	
J0239.5+1324	39.887	13.413	0.99	1	A	b	
J0248.5+5131	42.13	51.523	1	1	 			
J0253.9+5908	43.476	59.135	0.95	1	 			
J0305.0-1602	46.259	-16.036	0.97	1	A	b	
J0307.4+4915	46.858	49.254	0.99	1	 			
J0312.5-0914	48.141	-9.25	0.97	1	A			
J0312.8+2013	48.203	20.228	1	1	A			
J0316.1-6434	49.031	-64.568	0.99	1	A	ab	
J0332.1+6309	53.031	63.156	0.94	1	 	a	
J0338.2+1306	54.57	13.115	0.99	0.99	A	b	
J0345.2-2356	56.317	-23.944	0.93	0.97	A	b	
J0404.0+3843	61.019	38.724	0.95	0.96	A			
J0404.6+5822	61.175	58.367	0.89	0.96	 			
J0409.5+0509	62.388	5.157	0.99	1	A	b	
J0409.8-0357	62.464	-3.966	1	1	A	ab	
J0414.9-0855	63.732	-8.921	0.97	1	A	ab	
J0415.2+5518	63.8	55.301	0.94	0.98	 			
J0416.0-4355	64.012	-43.931	0.98	0.96	A	a		
J0420.9-3743	65.23	-37.721	1	1	A	b	
J0428.0-3845	67.014	-38.762	0.97	0.97	A			
J0438.0-7331	69.515	-73.528	0.96	1	A	b	
J0439.8-1858	69.974	-18.982	1	1	A	b	
J0458.4+0654	74.602	6.904	1	1	A			
J0515.0-4411	78.754	-44.199	0.91	1	A			
J0516.7+2634	79.2	26.57	0.93	0.94	 			
J0524.1+2843	81.031	28.719	0.97	1	 			
J0526.6+2248	81.659	22.806	0.98	0.97	 			
J0534.8-0548c	83.719	-5.812	0.92	0.97	A			
J0539.3-0323	84.83	-3.397	0.94	0.93	A	b	
J0540.1-7554	85.049	-75.904	0.97	0.99	A	b	
J0555.9-4348	88.977	-43.804	0.91	1	A	a		
J0600.9+3839	90.241	38.651	0.97	0.96	 	b	
J0602.7-4011	90.678	-40.184	0.94	1	A	a		
J0620.8-2556	95.224	-25.939	0.98	1	A	a		
J0641.2+7315	100.322	73.251	0.98	1	 			
J0644.6+6034	101.17	60.575	0.92	1	A	ab	
J0658.4+0633	104.612	6.556	0.9	0.93	 	b	
J0708.5-1020c	107.126	-10.349	0.89	0.98	 	a		
J0723.9+2901	110.997	29.031	1	1	A	ab	
J0725.8-0549	111.451	-5.821	1	1	 	b	
J0737.5-8246	114.385	-82.774	0.92	1	A	b	
J0746.0-0222	116.523	-2.369	1	1	A	ab	
J0753.2+1937	118.32	19.623	0.99	1	A			
J0756.3-6433	119.077	-64.563	1	1	A	ab	
J0758.8-1448	119.724	-14.808	0.97	0.98	 	b	
J0802.6-0940	120.664	-9.668	0.97	1	A	b	
J0803.2-0339	120.804	-3.654	0.95	1	A	bc
J0807.0-6511	121.774	-65.189	0.87	1	A	a		
J0841.3-3556	130.34	-35.939	0.91	1	 	a		
J0844.9+6214	131.23	62.249	0.9	0.99	A	a		
J0846.0+2820	131.511	28.348	0.98	1	A			
J0859.4-2532	134.871	-25.536	1	1	A	b	
J0900.9+6736	135.248	67.613	1	1	A	ab	
J0902.8-4741c	135.71	-47.696	0.93	0.97	 			
J0923.5+1508	140.895	15.138	1	1	A			
J0928.8-3530	142.223	-35.505	0.96	0.92	A			
J0937.9-1434	144.479	-14.58	0.99	1	A			
J1013.6+3434	153.403	34.575	0.95	1	A	ab	
J1016.1+5600	154.031	56.003	0.99	0.99	A	a	
J1016.4-4244	154.122	-42.746	0.98	1	A	b	
J1029.5-2022	157.381	-20.373	1	1	A	ab	
J1032.9-8401	158.228	-84.02	1	1	A	a		
J1033.5-5032	158.375	-50.549	0.99	1	 	b	
J1036.4-5828c	159.113	-58.481	0.96	1	 			
J1038.6-5850c	159.655	-58.84	0.98	1	 			
J1058.7-6621	164.682	-66.367	0.95	0.99	 	b	
J1059.3-6118c	164.827	-61.313	0.97	0.99	 			
J1059.9-2051	164.989	-20.867	1	1	A	a		
J1115.0-0701	168.761	-7.027	0.98	1	A	b	
J1117.2-5341	169.317	-53.697	1	1	 	b	
J1129.0-0532	172.269	-5.539	0.94	0.99	A			
J1129.5+3758	172.379	37.971	0.95	0.99	A	bc
J1208.6-2257	182.156	-22.956	1	1	A	a		
J1221.4-0633	185.358	-6.553	0.99	0.99	A	b	
J1223.3+7954	185.847	79.91	0.98	1	A	b	
J1248.6-5510	192.158	-55.174	1	1	 	a		
J1249.5-2811	192.379	-28.184	1	1	A	b	
J1254.2-2203	193.571	-22.052	0.96	1	A	ab	
J1259.8-3749	194.968	-37.831	1	1	A	ab	
J1303.7-6316c	195.943	-63.268	0.9	0.94	 			
J1312.9-2351	198.242	-23.86	1	1	A			
J1315.6-0730	198.915	-7.51	1	1	A	a		
J1320.1-5756	200.048	-57.943	0.95	0.93	 			
J1324.4-5411	201.121	-54.196	1	1	 	a		
J1328.5-4728	202.148	-47.471	1	1	A	b	
J1329.5-3448	202.4	-34.802	0.98	1	A			
J1335.3-4058	203.843	-40.98	0.97	1	A	b	
J1335.4-5658	203.875	-56.971	0.86	0.94	 			
J1339.2-2348	204.805	-23.813	0.98	1	A			
J1340.5-0412	205.129	-4.208	1	1	A	ab	
J1345.8-3356	206.461	-33.941	0.94	1	A	a		
J1347.0-2956	206.759	-29.946	0.99	1	A	ab	
J1351.1-2749	207.787	-27.833	0.99	1	A			
J1353.5-6640	208.382	-66.681	0.95	1	 	b	
J1400.2-2412	210.075	-24.211	0.93	1	A			
J1407.6-5937c	211.915	-59.627	0.98	1	 			
J1410.4+7411	212.608	74.198	0.91	0.98	A			
J1415.7-6520	213.929	-65.338	1	1	 			
J1417.5-4404	214.376	-44.079	0.96	0.96	A			
J1417.7-5028	214.43	-50.47	0.96	1	A	b	
J1422.3-6841	215.579	-68.696	0.97	0.99	 			
J1423.9-7842	215.982	-78.715	0.95	1	A			
J1424.2-1752	216.054	-17.88	0.98	1	A	b	
J1427.6-6048c	216.903	-60.804	0.87	1	 			
J1456.7-6247c	224.2	-62.788	0.97	1	 			
J1458.5-2121	224.643	-21.362	0.95	1	A			
J1502.1+5548	225.534	55.816	0.99	1	A	b	
J1502.4+4804	225.615	48.077	1	1	A			
J1506.9+1052	226.748	10.868	0.99	0.99	A			
J1507.0-6223	226.752	-62.397	1	1	 	b	
J1511.8-0513	227.967	-5.223	0.97	1	A			
J1513.9-2256	228.481	-22.947	1	1	A			
J1517.2+3645	229.317	36.764	0.97	1	A	ab	
J1548.3+1453	237.088	14.9	0.89	1	A			
J1553.5-0324	238.396	-3.401	0.97	1	A			
J1601.1-4220	240.279	-42.336	0.92	0.96	 			
J1614.8+4703	243.712	47.054	0.99	1	A	ab	
J1614.9-5212	243.745	-52.206	0.91	0.94	 			
J1617.6-4219	244.425	-42.331	0.95	1	 			
J1618.0-5825	244.506	-58.431	1	1	 			
J1619.6-4509	244.919	-45.158	0.93	0.99	 			
J1622.8-0314	245.721	-3.243	0.95	0.96	A	ab	
J1627.8+3219	246.966	32.321	0.96	0.99	A	ab	
J1630.2-4752	247.565	-47.874	0.96	0.96	 			
J1636.6-0841	249.158	-8.694	0.97	1	A			
J1639.7-5504	249.941	-55.07	0.91	0.99	 			
J1639.8-4921c	249.964	-49.363	1	0.98	 	a		
J1646.7-1333	251.682	-13.551	0.99	1	A			
J1647.0+4351	251.769	43.858	1	1	A	a		
J1648.1-4930	252.046	-49.505	0.99	0.94	 			
J1649.2-3004	252.305	-30.07	0.96	0.99	 			
J1656.4-0738	254.124	-7.648	0.99	1	A			
J1659.2-0142	254.823	-1.715	0.93	1	A	b	
J1700.8-4912	255.221	-49.211	0.98	0.98	 			
J1704.3+1235	256.082	12.597	0.94	1	A	b	
J1704.6-0529	256.162	-5.496	0.89	0.97	A	b	
J1708.4+1003c	257.101	10.056	0.86	1	A			
J1717.3-2809	259.345	-28.161	0.99	1	 			
J1721.0+0711	260.257	7.194	0.91	0.97	A	b	
J1724.9-0508c	261.244	-5.145	0.99	1	A			
J1727.6+0647	261.918	6.794	0.96	0.99	A			
J1727.8-2308	261.96	-23.145	0.99	1	 			
J1730.8+5427	262.725	54.466	0.89	0.97	A			
J1731.9-2703c	262.989	-27.065	0.99	0.93	 			
J1733.2-2913c	263.304	-29.227	0.94	0.97	 			
J1733.4-2812c	263.359	-28.203	0.96	1	 			
J1738.9+8716	264.734	87.273	0.97	1	A	b	
J1741.0+1347	265.251	13.794	0.97	1	A	b	
J1742.0-2540c	265.508	-25.674	0.98	1	 			
J1747.6+0324	266.923	3.403	0.95	1	A			
J1748.8+3418	267.21	34.303	0.98	1	A	b	
J1748.9-3923	267.24	-39.388	0.99	1	 			
J1749.1+0515	267.295	5.263	0.98	1	-			
J1757.5-6028	269.377	-60.473	0.95	1	A			
J1759.4-2954	269.858	-29.913	0.97	1	 			
J1759.5-0521	269.893	-5.354	0.98	1	 			
J1805.0-0845	271.27	-8.752	0.99	1	 			
J1827.6+1149	276.915	11.819	0.96	0.96	A			
J1830.4-1634	277.61	-16.578	0.87	0.96	 			
J1835.4+1036	278.859	10.61	0.98	1	 	a		
J1835.4+1349	278.859	13.826	0.99	1	 	a		
J1837.9+3821	279.478	38.353	0.87	0.97	A	a		
J1842.3-5839	280.588	-58.66	0.99	1	A	b	
J1844.3+1548	281.076	15.81	0.86	1	 	ac
J1902.3-1106	285.588	-11.103	1	0.98	 			
J1902.7-7053	285.682	-70.897	0.9	1	A			
J1917.0-3027	289.269	-30.456	0.97	1	A			
J1919.5-7324	289.883	-73.409	0.99	1	A			
J1925.7-7836c	291.45	-78.602	0.98	1	A			
J1942.9-3528	295.737	-35.481	0.98	1	A			
J1946.7-1118	296.677	-11.311	0.98	0.94	A			
J1952.6-3252	298.156	-32.869	0.99	1	A			
J1958.6+4020	299.65	40.35	0.99	1	 	a		
J2002.8-2150	300.718	-21.843	0.94	0.97	A	b	
J2004.6+7004	301.173	70.074	0.99	1	A	ab	
J2006.5-2256	301.639	-22.949	1	1	A	b	
J2017.4-3215	304.35	-32.265	0.97	1	A			
J2031.4-1842	307.868	-18.703	0.9	1	A			
J2034.7-4201	308.687	-42.031	0.95	1	A	b	
J2036.0+4224c	309.021	42.415	0.91	0.98	 			
J2042.8-7317	310.714	-73.299	0.99	1	A			
J2046.2-4259	311.565	-42.988	0.97	1	A	b	
J2053.2+1212c	313.323	12.212	0.99	1	A			
J2055.8+4754	313.967	47.909	0.95	1	 			
J2103.5-1112	315.896	-11.203	0.92	0.99	A			
J2104.9+3555	316.24	35.93	1	0.98	 			
J2107.8+3652	316.963	36.882	1	1	 			
J2110.3+3822	317.59	38.369	1	1	 	b	
J2112.3-4832	318.088	-48.542	0.88	1	A			
J2114.1+5440	318.539	54.673	0.99	0.97	 	a		
J2115.4+1213	318.86	12.22	1	1	A	b	
J2124.0-1513	321.023	-15.223	0.99	1	A	a		
J2125.0-4632	321.265	-46.547	0.98	0.99	A	b	
J2131.0-5417	322.772	-54.291	0.99	1	A			
J2132.5+2605	323.139	26.085	0.99	1	A	b	
J2133.9+6645	323.491	66.75	0.92	1	A	ab	
J2134.6-2130	323.653	-21.501	0.99	1	A	ab	
J2200.1-6931	330.043	-69.525	1	0.99	A	b	
J2213.7-4754	333.437	-47.915	0.98	1	A			
J2237.2+6316	339.307	63.27	0.87	0.96	 			
J2251.1-4927	342.782	-49.464	0.92	0.97	A			
J2251.8+4211	342.957	42.185	1	1	A			
J2257.9-3646	344.481	-36.767	0.92	1	A	b	
J2300.0-3553	345.01	-35.895	0.99	1	A	a		
J2319.3-3830	349.833	-38.513	1	1	A	a		
J2343.3-4752	355.836	-47.869	0.98	1	A			
J2347.2+0707	356.806	7.123	0.98	0.98	A			
J2351.6-7558	357.913	-75.979	0.97	0.99	A	b	
J2354.2-6615	358.565	-66.263	0.97	0.99	A			
J2356.0-5256	359.021	-52.939	1	0.97	A			
J2358.4-1811	359.613	-18.196	0.98	1	A	a		

